UniHeap: Managing Persistent Objects Across Managed Runtimes for Non-Volatile Memory

Byte-addressable, non-volatile memory (NVM) is emerging as a promising technology. To facilitate its wide adoption, employing NVM in managed runtimes like JVM has proven to be an effective approach (i.e., managed NVM). However, such an approach is runtime specific, which lacks a generic abstraction across different managed languages. Similar to the well-known filesystem primitives that allow diverse programs to access same files via the block I/O interface, managed NVM deserves the same system-wide property for persistent objects across managed runtimes with low overhead. In this paper, we present UniHeap, a new NVM framework for managing persistent objects. It proposes a unified persistent object model that supports various managed languages, and manages NVM within a shared heap that enables cross-language persistent object sharing. UniHeap reduces the object persistence overhead by managing the shared heap in a log-structured manner and coalescing object updates during the garbage collection. We implement UniHeap as a generic framework and extend it to different managed runtimes that include HotSpot JVM, cPython, and JavaScript engine SpiderMonkey. We evaluate UniHeap with a variety of applications, such as key-value store and transactional database. Our evaluation shows that UniHeap significantly outperforms state-of-the-art object sharing approaches, while introducing negligible overhead to the managed runtimes.

==> Figures/3_by_4_bar.py <==
import numpy as np
import matplotlib as PlotLib

PlotLib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import os
import sys
import matplotlib.pyplot as PyPlot

fig_name = sys.argv[2]
data_file1 = sys.argv[1]

# params #
labels = ['Agent Action', 'Environ React', 'Buffer Sampling', 'Memory Alloc', 'Forward Pass', 'Backward Pass', 'GPU Copy', 'Grad Aggregation', 'Weight Update', 'Others']
hatches = ['///', 'OOO', '|||', '---', '+++', 'xxx', 'ooo', '\\\\\\', '...', '***']
edge_colors = ['C7', 'C1', 'C2', 'C3', 'C4', 'C5', 'C6', 'C0', 'C8', 'C9']


# if 'a2c' in data_file:
#     fig_name = "a2c_all"
# elif 'dqn' in data_file:
#     fig_name = "dqn_all"
# elif 'ppo' in data_file:
#     fig_name = "ppo_all"
# else:
#     fig_name = "ddpg_all"
# data_file1 = data_file


#fig_name = "a2c_homo_heter"
#data_file1 = "a2c_homo_heter.dat"
#alg='(a) A2C'
#####

PDF = PdfPages(fig_name)
DataFile1 = open(data_file1, "r")
PlotLib.rc({'fontname':'serif'})
PlotLib.rcParams.update({'font.size': 15})
#PlotLib.rcParams.update({'fontname':'Helvetica Neue'})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'

Figure = plt.figure(figsize=(5,3))
Graph = plt.subplot(111)

Data1 = DataFile1.readlines()
y_values = list(map(float, Data1[0].split()))
#norm_y_values = []
#for i in range(0,len(y_values),3):
#     norm_y_values.append(y_values[i] / y_values[i])
#     norm_y_values.append(y_values[i+1] / y_values[i])
#     norm_y_values.append(y_values[i+2] / y_values[i])

box = dict(facecolor='white', color='white', pad=5, alpha=0.2)
Graph.set_ylabel('Normalized Throughput', bbox=box, fontsize=15, fontdict={'fontname':'serif'})


def add_line(ax, xpos, ypos):
    line = plt.Line2D([xpos, xpos], [ypos, ypos - 0.13],
                      transform=ax.transAxes, color='black')
    line.set_clip_on(False)
    ax.add_line(line)


def plot_bars(y_values):
    bar_width = 0.7

    XTicks = np.arange(0)

    Graph.set_xticks(XTicks)
    #Graph.grid('off', axis='x', which='minor')
    #Graph.set_xticklabels(['Async PS', 'Async SW', 'Async SWC', 'Async PS', 'Async SW', 'Async SWC', 'Async PS', 'Async SW', 'Async SWC', 'Async PS', 'Async SW', 'Async SWC'], fontsize=12, rotation=90, fontweight='bold')
    #n_bars = XTicks.shape[0]
    #YTicks = np.arange(0, 1.1, 0.2)
    #Graph.set_yticks(YTicks)
    #Graph.set_yticklabels(['0', '0.2', '0.4', '0.6', '0.8', '1.0'], fontsize=12)
    Graph.yaxis.set_ticks_position('none')
    Graph.set_axisbelow(True)
    Graph.yaxis.grid(color='gray', linestyle='solid')

    x_values = np.arange(1.25, 19.25, 4.5)
    #x_values = np.array([1, 2, 3, 4, 5, 6, 7, 8])
    # color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'
    color1, color2, color3, color4 = '#32CD32', '#FFA07A', '#1E90FF', '#96f97b'
    Graph.bar(x_values[0]-0.7, y_values[0]/y_values[0], bar_width, edgecolor='black', hatch='-- ', color=color1, label='Espresso')
    Graph.bar(x_values[0], y_values[1]/y_values[0], bar_width, edgecolor='black', hatch='\\\\', color=color2, label='AutoPersist')
    Graph.bar(x_values[0]+0.7, y_values[2]/y_values[0], bar_width, edgecolor='black', hatch='//', color=color3, label='UniHeap')
    Graph.bar(x_values[1]-0.7, y_values[3]/y_values[3], bar_width, edgecolor='black', hatch='-- ', color=color1)
    Graph.bar(x_values[1], y_values[4]/y_values[3], bar_width, edgecolor='black', hatch='\\\\', color=color2)
    Graph.bar(x_values[1]+0.7, y_values[5]/y_values[3], bar_width, edgecolor='black', hatch='//', color=color3)
    Graph.bar(x_values[2]-0.7, y_values[6]/y_values[6], bar_width, edgecolor='black', hatch='-- ', color=color1)
    Graph.bar(x_values[2], y_values[7]/y_values[6], bar_width, edgecolor='black', hatch='\\\\', color=color2)
    Graph.bar(x_values[2]+0.7, y_values[8]/y_values[6], bar_width, edgecolor='black', hatch='//', color=color3)
    Graph.bar(x_values[3]-0.7, y_values[9]/y_values[9], bar_width, edgecolor='black', hatch='-- ', color=color1)
    Graph.bar(x_values[3], y_values[10]/y_values[9], bar_width, edgecolor='black', hatch='\\\\', color=color2)
    Graph.bar(x_values[3]+0.7, y_values[11]/y_values[9], bar_width, edgecolor='black', hatch='//', color=color3)
    #Graph.legend()
    #Graph.set_xlim((0, len(XValues)))
    #Graph.set_ylim((0, 1))
    # plt.yscale('log')
    # Graph.set_ylim((1, 4000))
    # for i in range(8):
    #     plt.text(x = x_values[i], y = y_values[i] + y_values[i] * 0.2, s = "{:.2f}".format(y_values[i]), size = 10, horizontalalignment='center', rotation=90)
    Graph.set_xlim((-1, 17))
    #Graph.set_xlabel('DQN A2C PPO DDPG')
    add_line(Graph, 0, 0)
    add_line(Graph, 0.25, 0)
    add_line(Graph, 0.5, 0)
    add_line(Graph, 0.75, 0)
    add_line(Graph, 1.0, 0)
    Graph.text(0.125, -0.1, '128 B', ha='center', transform=Graph.transAxes, fontdict={'fontname':'serif', 'size':15})
    Graph.text(0.375, -0.1, '256 B', ha='center', transform=Graph.transAxes, fontdict={'fontname':'serif', 'size':15})
    Graph.text(0.625, -0.1, '512 B', ha='center', transform=Graph.transAxes, fontdict={'fontname':'serif','size':15})
    Graph.text(0.875, -0.1, '1 KB', ha='center', transform=Graph.transAxes, fontdict={'fontname':'serif', 'size':15})
    #Graph.text(0.5, -0.2, alg, ha='center', transform=Graph.transAxes)
    #Graph.text(0.125, -0.4, 'DQN', ha='center', transform=Graph.transAxes)
    #Graph.text(0.375, -0.4, 'A2C', ha='center', transform=Graph.transAxes)
    #Graph.text(0.625, -0.4, 'PPO', ha='center', transform=Graph.transAxes)
    #Graph.text(0.875, -0.4, 'DDPG', ha='center', transform=Graph.transAxes)



plot_bars(y_values)
#Graph = plt.subplot(122)
#plot_bars(y_values)
#plt.subplots_adjust(wspace=0.5)
#handles, labels = Graph.get_legend_handles_labels()
#lgd = plt.figlegend(handles, labels, bbox_to_anchor=(0.05, 1.05), prop={'size': 8}, ncol=4, borderaxespad=0, loc='upper left')
handles, labels = Graph.get_legend_handles_labels()
lgd = PyPlot.figlegend(handles, labels, ncol=3, loc='upper center', bbox_to_anchor=(0.52, 1.1), fontsize=12)

Figure.savefig(fig_name + '.png', bbox_inches='tight')
PDF.savefig(Figure, bbox_inches='tight')
PDF.close()


==> Figures/3_by_5_bar.py <==
import numpy as np
import matplotlib as PlotLib

PlotLib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import os
import sys
import matplotlib.pyplot as PyPlot

fig_name = sys.argv[2]
data_file1 = sys.argv[1]

# params #
labels = ['Agent Action', 'Environ React', 'Buffer Sampling', 'Memory Alloc', 'Forward Pass', 'Backward Pass', 'GPU Copy', 'Grad Aggregation', 'Weight Update', 'Others']
hatches = ['///', 'OOO', '|||', '---', '+++', 'xxx', 'ooo', '\\\\\\', '...', '***']
edge_colors = ['C7', 'C1', 'C2', 'C3', 'C4', 'C5', 'C6', 'C0', 'C8', 'C9']


# if 'a2c' in data_file:
#     fig_name = "a2c_all"
# elif 'dqn' in data_file:
#     fig_name = "dqn_all"
# elif 'ppo' in data_file:
#     fig_name = "ppo_all"
# else:
#     fig_name = "ddpg_all"
# data_file1 = data_file


#fig_name = "a2c_homo_heter"
#data_file1 = "a2c_homo_heter.dat"
#alg='(a) A2C'
#####

PDF = PdfPages(fig_name)
DataFile1 = open(data_file1, "r")
PlotLib.rc({'fontname':'serif'})
PlotLib.rcParams.update({'font.size': 12})
#PlotLib.rcParams.update({'fontname':'Helvetica Neue'})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'

Figure = plt.figure(figsize=(6,3))
Graph = plt.subplot(111)

Data1 = DataFile1.readlines()
y_values = list(map(float, Data1[0].split()))
#norm_y_values = []
#for i in range(0,len(y_values),3):
#     norm_y_values.append(y_values[i] / y_values[i])
#     norm_y_values.append(y_values[i+1] / y_values[i])
#     norm_y_values.append(y_values[i+2] / y_values[i])

box = dict(facecolor='white', color='white', pad=5, alpha=0.2)
Graph.set_ylabel('Normalized Throughput', bbox=box, fontsize=14, fontdict={'fontname':'serif'})


def add_line(ax, xpos, ypos):
    line = plt.Line2D([xpos, xpos], [ypos, ypos - 0.13],
                      transform=ax.transAxes, color='black')
    line.set_clip_on(False)
    ax.add_line(line)


def plot_bars(y_values):
    bar_width = 0.7

    XTicks = np.arange(0)

    Graph.set_xticks(XTicks)
    #Graph.grid('off', axis='x', which='minor')
    #Graph.set_xticklabels(['Async PS', 'Async SW', 'Async SWC', 'Async PS', 'Async SW', 'Async SWC', 'Async PS', 'Async SW', 'Async SWC', 'Async PS', 'Async SW', 'Async SWC'], fontsize=12, rotation=90, fontweight='bold')
    #n_bars = XTicks.shape[0]
    #YTicks = np.arange(0, 1.1, 0.2)
    #Graph.set_yticks(YTicks)
    #Graph.set_yticklabels(['0', '0.2', '0.4', '0.6', '0.8', '1.0'], fontsize=12)
    Graph.yaxis.set_ticks_position('none')
    Graph.set_axisbelow(True)
    Graph.yaxis.grid(color='gray', linestyle='solid')

    x_values = np.arange(1.25, 23.75, 4.5)
    #x_values = np.array([1, 2, 3, 4, 5, 6, 7, 8])
    color1, color2, color3, color4 = '#32CD32', '#FFA07A', '#1E90FF', '#96f97b'
    Graph.bar(x_values[0]-0.7, y_values[0]/y_values[0], bar_width, edgecolor='black', hatch='-- ', color=color1, label='Espresso')
    Graph.bar(x_values[0], y_values[1]/y_values[0], bar_width, edgecolor='black', hatch='\\\\', color=color2, label='AutoPersist')
    Graph.bar(x_values[0]+0.7, y_values[2]/y_values[0], bar_width, edgecolor='black', hatch='//', color=color3, label='UniHeap')
    Graph.bar(x_values[1]-0.7, y_values[3]/y_values[3], bar_width, edgecolor='black', hatch='-- ', color=color1)
    Graph.bar(x_values[1], y_values[4]/y_values[3], bar_width, edgecolor='black', hatch='\\\\', color=color2)
    Graph.bar(x_values[1]+0.7, y_values[5]/y_values[3], bar_width, edgecolor='black', hatch='//', color=color3)
    Graph.bar(x_values[2]-0.7, y_values[6]/y_values[6], bar_width, edgecolor='black', hatch='-- ', color=color1)
    Graph.bar(x_values[2], y_values[7]/y_values[6], bar_width, edgecolor='black', hatch='\\\\', color=color2)
    Graph.bar(x_values[2]+0.7, y_values[8]/y_values[6], bar_width, edgecolor='black', hatch='//', color=color3)
    Graph.bar(x_values[3]-0.7, y_values[9]/y_values[9], bar_width, edgecolor='black', hatch='-- ', color=color1)
    Graph.bar(x_values[3], y_values[10]/y_values[9], bar_width, edgecolor='black', hatch='\\\\', color=color2)
    Graph.bar(x_values[3]+0.7, y_values[11]/y_values[9], bar_width, edgecolor='black', hatch='//', color=color3)
    Graph.bar(x_values[4]-0.7, y_values[12]/y_values[12], bar_width, edgecolor='black', hatch='-- ', color=color1)
    Graph.bar(x_values[4], y_values[13]/y_values[12], bar_width, edgecolor='black', hatch='\\\\', color=color2)
    Graph.bar(x_values[4]+0.7, y_values[14]/y_values[12], bar_width, edgecolor='black', hatch='//', color=color3)
    #Graph.legend()
    #Graph.set_xlim((0, len(XValues)))
    #Graph.set_ylim((0, 1))
    # plt.yscale('log')
    # Graph.set_ylim((1, 4000))
    # for i in range(8):
    #     plt.text(x = x_values[i], y = y_values[i] + y_values[i] * 0.2, s = "{:.2f}".format(y_values[i]), size = 10, horizontalalignment='center', rotation=90)
    Graph.set_xlim((-1, 21.5))
    #Graph.set_xlabel('DQN A2C PPO DDPG')
    add_line(Graph, 0, 0)
    add_line(Graph, 0.2, 0)
    add_line(Graph, 0.4, 0)
    add_line(Graph, 0.6, 0)
    add_line(Graph, 0.8, 0)
    add_line(Graph, 1.0, 0)
    Graph.text(0.1, -0.1, 'A', ha='center', transform=Graph.transAxes, fontdict={'fontname':'serif', 'size':11})
    Graph.text(0.3, -0.1, 'B', ha='center', transform=Graph.transAxes, fontdict={'fontname':'serif', 'size':11})
    Graph.text(0.5, -0.1, 'C', ha='center', transform=Graph.transAxes, fontdict={'fontname':'serif','size':11})
    Graph.text(0.7, -0.1, 'D', ha='center', transform=Graph.transAxes, fontdict={'fontname':'serif', 'size':11})
    Graph.text(0.9, -0.1, 'F', ha='center', transform=Graph.transAxes, fontdict={'fontname':'serif', 'size':11})
    #Graph.text(0.5, -0.2, alg, ha='center', transform=Graph.transAxes)
    #Graph.text(0.125, -0.4, 'DQN', ha='center', transform=Graph.transAxes)
    #Graph.text(0.375, -0.4, 'A2C', ha='center', transform=Graph.transAxes)
    #Graph.text(0.625, -0.4, 'PPO', ha='center', transform=Graph.transAxes)
    #Graph.text(0.875, -0.4, 'DDPG', ha='center', transform=Graph.transAxes)



plot_bars(y_values)
#Graph = plt.subplot(122)
#plot_bars(y_values)
#plt.subplots_adjust(wspace=0.5)
#handles, labels = Graph.get_legend_handles_labels()
#lgd = plt.figlegend(handles, labels, bbox_to_anchor=(0.05, 1.05), prop={'size': 8}, ncol=4, borderaxespad=0, loc='upper left')
handles, labels = Graph.get_legend_handles_labels()
lgd = PyPlot.figlegend(handles, labels, ncol=4, loc='upper center', bbox_to_anchor=(0.52, 1.1), fontsize=13)

Figure.savefig(fig_name + '.png', bbox_inches='tight')
PDF.savefig(Figure, bbox_inches='tight')
PDF.close()


==> Figures/hotspot-randread.py <==
import numpy as np
import matplotlib as PlotLib
import sys

#PlotLib.rcParams["font.family"] = 'Arial'
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os

PlotLib.rcParams['hatch.linewidth'] = 0.5

# data to plot
n_groups = 4
base = (1, 1, 1, 1)
impact = (1.05, 1.08, 0.97, 1.0)
exploitability = (1, 1, 1.03, 1.14)
#colors = ['limegreen', '#ff796c', 'royalblue', '#6495ED', '#96f97b', '#ffa07a']
colors = ['#ff796c', '#fac205', '#95d0fc', '#96f97b', '#ffa07a']

hatches = ['', '\\\\\\', '////', '\\\\', '', '|||', '---', '+++', 'xxx', 'ooo', '\\\\\\', 'ooo', '***']

# create plot
#fig, ax = plt.subplots()
index = np.arange(n_groups)
bar_width = 0.15
opacity = 0.8

figname = "hotspot-randread.pdf"
Figure = PyPlot.figure(figsize=(2.5,1))
PlotLib.rcParams.update({'font.family': 'serif'})
PDF = PdfPages(figname)
plt = PyPlot.subplot(111)
#XTicks = np.arange(len(data[0].split()))

YTicks = np.arange(0, 1.3, 0.25)
plt.set_yticks(YTicks)
plt.set_yticklabels(['0', '0.25', '0.50', '0.75', '1.00', '1.25'], fontsize=7)

plt.yaxis.set_ticks_position( 'none' )


plt.set_xticks(index)
plt.set_xticklabels(['128B', '256B', '512B', '1024B'], fontsize=7)
plt.xaxis.set_ticks_position( 'none' )


#print(index)
#print(sanity_check)
plt.bar(index - bar_width, base, bar_width, alpha=opacity, edgecolor='black', 
color=colors[0], hatch=hatches[0], 
label='Espresso')

sanity_check_rects = plt.bar(index, impact, bar_width, edgecolor='black',
alpha=opacity, hatch=hatches[1], 
color=colors[2],
label='AutoPersist')

concurrency_rects = plt.bar(index + bar_width, exploitability, bar_width, edgecolor='black',
alpha=opacity, hatch=hatches[2], 
color=colors[3],
label='UniHeap')

plt.set_axisbelow(True)
plt.yaxis.grid(color='lightgray', linestyle='solid')

#plt.xlabel('')
plt.set_ylabel('',fontsize=6.5)
#plt.title('Scores by causes')
#plt.xticks(index + bar_width, ('A', 'B', 'C', 'D'))
handles, labels = plt.get_legend_handles_labels()
#gd = PyPlot.figlegend(handles, labels, bbox_to_anchor=(0.5, 1.25),
#                prop={'size': 6}, ncol=3, borderaxespad=0, loc='upper center')
#gd.draw_frame(False)

#lg=plt.legend(prop={'size':7}, ncol=2, loc=2, borderaxespad=0.)
#lg.draw_frame(False)


plt.set_ylim((0, 1.25))


PDF.savefig(Figure, bbox_inches='tight')
PDF.close()
#plt.tight_layout()
#plt.show()


==> Figures/hotspot-randwrite.py <==
import numpy as np
import matplotlib as PlotLib
import sys

#PlotLib.rcParams["font.family"] = 'Arial'
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os

PlotLib.rcParams['hatch.linewidth'] = 0.5

# data to plot
n_groups = 4
base = (1, 1, 1, 1)
impact = (1.25, 1.31, 1.17, 1.16)
exploitability = (1.4, 1.43, 1.53, 1.21)
#colors = ['limegreen', '#ff796c', 'royalblue', '#6495ED', '#96f97b', '#ffa07a']
colors = ['#ff796c', '#fac205', '#95d0fc', '#96f97b']

hatches = ['', '\\\\\\', '////', '\\\\', '', '|||', '---', '+++', 'xxx', 'ooo', '\\\\\\', 'ooo', '***']

# create plot
#fig, ax = plt.subplots()
index = np.arange(n_groups)
bar_width = 0.15
opacity = 0.8

figname = "hotspot-randwrite.pdf"
Figure = PyPlot.figure(figsize=(2.5,1))
PlotLib.rcParams.update({'font.family': 'serif'})
PDF = PdfPages(figname)
plt = PyPlot.subplot(111)
#XTicks = np.arange(len(data[0].split()))

YTicks = np.arange(0, 2.1, 0.5)
plt.set_yticks(YTicks)
plt.set_yticklabels(['0', '0.5', '1.0', '1.5', '2.0'], fontsize=7)

plt.yaxis.set_ticks_position( 'none' )


plt.set_xticks(index)
plt.set_xticklabels(['128B', '256B', '512B', '1024B'], fontsize=7)
plt.xaxis.set_ticks_position( 'none' )


#print(index)
#print(sanity_check)
plt.bar(index - bar_width, base, bar_width, alpha=opacity, edgecolor='black', 
color=colors[0], hatch=hatches[0], 
label='Espresso')

sanity_check_rects = plt.bar(index, impact, bar_width, edgecolor='black',
alpha=opacity, hatch=hatches[1], 
color=colors[2],
label='AutoPersist')

concurrency_rects = plt.bar(index + bar_width, exploitability, bar_width, edgecolor='black',
alpha=opacity, hatch=hatches[2], 
color=colors[3],
label='UniHeap')

plt.set_axisbelow(True)
plt.yaxis.grid(color='lightgray', linestyle='solid')

#plt.xlabel('')
plt.set_ylabel('',fontsize=6.5)
#plt.title('Scores by causes')
#plt.xticks(index + bar_width, ('A', 'B', 'C', 'D'))
handles, labels = plt.get_legend_handles_labels()
#gd = PyPlot.figlegend(handles, labels, bbox_to_anchor=(0.5, 1.25),
#                prop={'size': 6}, ncol=3, borderaxespad=0, loc='upper center')
#gd.draw_frame(False)

#lg=plt.legend(prop={'size':7}, ncol=2, loc=2, borderaxespad=0.)
#lg.draw_frame(False)


plt.set_ylim((0, 2.0))


PDF.savefig(Figure, bbox_inches='tight')
PDF.close()
#plt.tight_layout()
#plt.show()


==> Figures/hotspot-seqread.py <==
import numpy as np
import matplotlib as PlotLib
import sys

#PlotLib.rcParams["font.family"] = 'Arial'
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os

PlotLib.rcParams['hatch.linewidth'] = 0.5

# data to plot
n_groups = 4
base = (1, 1, 1, 1)
impact = (1, 0.99, 0.99, 1.1)
exploitability = (0.92, 1, 1, 1.15)
#colors = ['limegreen', '#ff796c', 'royalblue', '#6495ED', '#96f97b', '#ffa07a']
colors = ['#ff796c', '#fac205', '#95d0fc', '#96f97b']

hatches = ['', '\\\\\\', '////', '\\\\', '', '|||', '---', '+++', 'xxx', 'ooo', '\\\\\\', 'ooo', '***']

# create plot
#fig, ax = plt.subplots()
index = np.arange(n_groups)
bar_width = 0.15
opacity = 0.8

figname = "hotspot-seqread.pdf"
Figure = PyPlot.figure(figsize=(2.5,1))
PlotLib.rcParams.update({'font.family': 'serif'})
PDF = PdfPages(figname)
plt = PyPlot.subplot(111)
#XTicks = np.arange(len(data[0].split()))

YTicks = np.arange(0, 1.3, 0.25)
plt.set_yticks(YTicks)
plt.set_yticklabels(['0', '0.25', '0.50', '0.75', '1.00', '1.25'], fontsize=7)

plt.yaxis.set_ticks_position( 'none' )


plt.set_xticks(index)
plt.set_xticklabels(['128B', '256B', '512B', '1024B'], fontsize=7)
plt.xaxis.set_ticks_position( 'none' )


#print(index)
#print(sanity_check)
plt.bar(index - bar_width, base, bar_width, alpha=opacity, edgecolor='black', 
color=colors[0], hatch=hatches[0], 
label='Espresso')

sanity_check_rects = plt.bar(index, impact, bar_width, edgecolor='black',
alpha=opacity, hatch=hatches[1], 
color=colors[2],
label='AutoPersist')

concurrency_rects = plt.bar(index + bar_width, exploitability, bar_width, edgecolor='black',
alpha=opacity, hatch=hatches[2], 
color=colors[3],
label='UniHeap')

plt.set_axisbelow(True)
plt.yaxis.grid(color='lightgray', linestyle='solid')

#plt.xlabel('')
plt.set_ylabel('',fontsize=6.5)
#plt.title('Scores by causes')
#plt.xticks(index + bar_width, ('A', 'B', 'C', 'D'))
handles, labels = plt.get_legend_handles_labels()
#gd = PyPlot.figlegend(handles, labels, bbox_to_anchor=(0.5, 1.25),
#                prop={'size': 6}, ncol=3, borderaxespad=0, loc='upper center')
#gd.draw_frame(False)

#lg=plt.legend(prop={'size':7}, ncol=2, loc=2, borderaxespad=0.)
#lg.draw_frame(False)


plt.set_ylim((0, 1.25))


PDF.savefig(Figure, bbox_inches='tight')
PDF.close()
#plt.tight_layout()
#plt.show()


==> Figures/hotspot-seqwrite.py <==
import numpy as np
import matplotlib as PlotLib
import sys

#PlotLib.rcParams["font.family"] = 'Arial'
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os

PlotLib.rcParams['hatch.linewidth'] = 0.5

# data to plot
n_groups = 4
base = (1, 1, 1, 1)
impact = (1.3, 1.35, 1.17, 1.12)
exploitability = (1.45, 1.41, 1.25, 1.16)
#colors = ['limegreen', '#ff796c', 'royalblue', '#6495ED', '#96f97b', '#ffa07a']
colors = ['#ff796c', '#fac205', '#95d0fc', '#96f97b']

hatches = ['', '\\\\\\', '////', '\\\\', '', '|||', '---', '+++', 'xxx', 'ooo', '\\\\\\', 'ooo', '***']

# create plot
#fig, ax = plt.subplots()
index = np.arange(n_groups)
bar_width = 0.15
opacity = 0.8

figname = "hotspot-seqwrite.pdf"
Figure = PyPlot.figure(figsize=(2.5,1))
PlotLib.rcParams.update({'font.family': 'serif'})
PDF = PdfPages(figname)
plt = PyPlot.subplot(111)
#XTicks = np.arange(len(data[0].split()))

YTicks = np.arange(0, 2.6, 0.5)
plt.set_yticks(YTicks)
plt.set_yticklabels(['0', '0.5', '1.0', '1.5', '2.0', '2.5'], fontsize=7)

plt.yaxis.set_ticks_position( 'none' )


plt.set_xticks(index)
plt.set_xticklabels(['128B', '256B', '512B', '1024B'], fontsize=7)
plt.xaxis.set_ticks_position( 'none' )


#print(index)
#print(sanity_check)
plt.bar(index - bar_width, base, bar_width, alpha=opacity, edgecolor='black', 
color=colors[0], hatch=hatches[0], 
label='ManualPersist')

sanity_check_rects = plt.bar(index, impact, bar_width, edgecolor='black',
alpha=opacity, hatch=hatches[1], 
color=colors[2],
label='AutoPersist')

concurrency_rects = plt.bar(index + bar_width, exploitability, bar_width, edgecolor='black',
alpha=opacity, hatch=hatches[2], 
color=colors[3],
label='UniHeap')

plt.set_axisbelow(True)
plt.yaxis.grid(color='lightgray', linestyle='solid')

#plt.xlabel('')
plt.set_ylabel('Normalized\n Throughput',fontsize=6.5)
#plt.title('Scores by causes')
#plt.xticks(index + bar_width, ('A', 'B', 'C', 'D'))
handles, labels = plt.get_legend_handles_labels()
#gd = PyPlot.figlegend(handles, labels, bbox_to_anchor=(0.5, 1.25),
#                prop={'size': 6}, ncol=3, borderaxespad=0, loc='upper center')
#gd.draw_frame(False)

lg=plt.legend(prop={'size':7}, ncol=2, loc=2, borderaxespad=0.)
lg.draw_frame(False)


plt.set_ylim((0, 2.6))


PDF.savefig(Figure, bbox_inches='tight')
PDF.close()
#plt.tight_layout()
#plt.show()


==> Figures/javascript-app.py <==
import numpy as np
import matplotlib as PlotLib
import sys

#PlotLib.rcParams["font.family"] = 'Arial'
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os

PlotLib.rcParams['hatch.linewidth'] = 0.5

# data to plot
n_groups = 4
base = (1, 1, 1, 1)
impact = (1.04, 1.03, 1.18, 1.01)
exploitability = (1.87, 1.07, 0.94, 3.86, 1.81)
#colors = ['limegreen', '#ff796c', 'royalblue', '#6495ED', '#96f97b', '#ffa07a']
colors = ['#ff796c', '#fac205', '#95d0fc', '#96f97b']

hatches = ['', '\\\\\\', '////', '\\\\', '', '|||', '---', '+++', 'xxx', 'ooo', '\\\\\\', 'ooo', '***']

# create plot
#fig, ax = plt.subplots()
index = np.arange(n_groups)
bar_width = 0.15
opacity = 0.8

figname = "javascript-app.pdf"
Figure = PyPlot.figure(figsize=(3.5,0.7))
PlotLib.rcParams.update({'font.family': 'serif'})
PDF = PdfPages(figname)
plt = PyPlot.subplot(111)
#XTicks = np.arange(len(data[0].split()))

YTicks = np.arange(0, 1.6, 0.5)
plt.set_yticks(YTicks)
plt.set_yticklabels(['0', '0.5', '1.0', '1.5'], fontsize=7)
plt.yaxis.set_ticks_position( 'none' )
plt.xaxis.set_ticks_position( 'none' )


plt.set_xticks(index)
plt.set_xticklabels(['gcc_loop', 'float_mm', 'quicksort', 'hashset'],  fontsize=7)

#print(index)
#print(sanity_check)
plt.bar(index - bar_width, base, bar_width, alpha=opacity, edgecolor='black', 
color=colors[0], hatch=hatches[0], 
label='AutoPersist (JavaScript)')

sanity_check_rects = plt.bar(index, impact, bar_width, edgecolor='black',
alpha=opacity, hatch=hatches[1], 
color=colors[2],
label='UniHeap')

#concurrency_rects = plt.bar(index + bar_width, exploitability, bar_width, edgecolor='black',
#alpha=opacity, hatch=hatches[2], 
#color=colors[2],
#label='UniHeap')

plt.set_axisbelow(True)
plt.yaxis.grid(color='lightgray', linestyle='solid')

#plt.xlabel('')
plt.set_ylabel('Normalized\n Speedup',fontsize=6)
#plt.title('Scores by causes')
#plt.xticks(index + bar_width, ('A', 'B', 'C', 'D'))
handles, labels = plt.get_legend_handles_labels()
#%gd = PyPlot.figlegend(handles, labels, #bbox_to_anchor=(0.5, 1.25),
#%                prop={'size': 7}, ncol=2, borderaxespad=0, loc='upper center')
#%
#%gd.draw_frame(False)
lg=plt.legend(prop={'size':7}, ncol=3, loc=2, borderaxespad=0.)
lg.draw_frame(False)



plt.set_ylim((0, 1.7))


PDF.savefig(Figure, bbox_inches='tight')
PDF.close()
#plt.tight_layout()
#plt.show()


==> Figures/javascript-micro.py <==
import numpy as np
import matplotlib as PlotLib
import sys

#PlotLib.rcParams["font.family"] = 'Arial'
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os

PlotLib.rcParams['hatch.linewidth'] = 0.5


# data to plot
n_groups = 4
base = (1, 1, 1, 1)
impact = (1.12, 1.27, 1.11, 1.13)
exploitability = (5.7, 6.2, 7.5)
#colors = ['limegreen', '#ff796c', '#fac205', '#6495ED', '#96f97b', '#ffa07a']
colors = ['#ff796c', '#fac205', '#95d0fc', '#96f97b']

hatches = ['', '\\\\', '////', '\\\\', '', '|||', '---', '+++', 'xxx', 'ooo', '\\\\\\', 'ooo', '***']

# create plot
#fig, ax = plt.subplots()
index = np.arange(n_groups)
bar_width = 0.15
opacity = 0.8

figname = "javascript-micro.pdf"
Figure = PyPlot.figure(figsize=(3.5,0.7))
PlotLib.rcParams.update({'font.family': 'serif'})
PDF = PdfPages(figname)
plt = PyPlot.subplot(111)
#XTicks = np.arange(len(data[0].split()))

YTicks = np.arange(0, 1.6, 0.5)
plt.set_yticks(YTicks)
plt.set_yticklabels(['0', '0.5', '1.0', '1.5'], fontsize=7)
plt.yaxis.set_ticks_position( 'none' )


plt.set_xticks(index)
plt.set_xticklabels(['SeqWrite', 'RanWrite', 'SeqRead', 'RanRead'], fontsize=6)
plt.xaxis.set_ticks_position( 'none' )


#print(index)
#print(sanity_check)
plt.bar(index - bar_width, base, bar_width, alpha=opacity, edgecolor='black', 
color=colors[0], hatch=hatches[0], 
label='AutoPersist (JavaScript)')

sanity_check_rects = plt.bar(index, impact, bar_width, edgecolor='black',
alpha=opacity, hatch=hatches[1], 
color=colors[2],
label='UniHeap')

#concurrency_rects = plt.bar(index + bar_width, exploitability, bar_width, edgecolor='black',
#alpha=opacity, hatch=hatches[2], 
#color=colors[2],
#label='Networked')

plt.set_axisbelow(True)
plt.yaxis.grid(color='lightgray', linestyle='solid')

#plt.xlabel('')
plt.set_ylabel('Normalized TPS',fontsize=6)
#plt.title('Scores by causes')
#plt.xticks(index + bar_width, ('A', 'B', 'C', 'D'))
handles, labels = plt.get_legend_handles_labels()
#gd = PyPlot.figlegend(handles, labels, bbox_to_anchor=(0.5, 1.25),
#                prop={'size': 7}, ncol=2, borderaxespad=0, loc='upper center')

#gd.draw_frame(False)
lg=plt.legend(prop={'size':6}, ncol=3, loc=2, borderaxespad=0.)
lg.draw_frame(False)



plt.set_ylim((0, 1.7))


PDF.savefig(Figure, bbox_inches='tight')
PDF.close()
#plt.tight_layout()
#plt.show()


==> Figures/python-app.py <==
import numpy as np
import matplotlib as PlotLib
import sys

#PlotLib.rcParams["font.family"] = 'Arial'
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os

PlotLib.rcParams['hatch.linewidth'] = 0.5

# data to plot
n_groups = 5
base = (1, 1, 1, 1, 1)
impact = (1.03, 1.15, 1.04, 1.11, 1.24)
exploitability = (1.87, 1.07, 0.94, 3.86, 1.81)
#colors = ['limegreen', '#ff796c', 'royalblue', '#6495ED', '#96f97b', '#ffa07a']
colors = ['#ff796c', '#fac205', '#95d0fc', '#96f97b']

hatches = ['', '\\\\\\', '////', '\\\\', '', '|||', '---', '+++', 'xxx', 'ooo', '\\\\\\', 'ooo', '***']

# create plot
#fig, ax = plt.subplots()
index = np.arange(n_groups)
bar_width = 0.15
opacity = 0.8

figname = "python-app.pdf"
Figure = PyPlot.figure(figsize=(3.5,0.7))
PlotLib.rcParams.update({'font.family': 'serif'})
PDF = PdfPages(figname)
plt = PyPlot.subplot(111)
#XTicks = np.arange(len(data[0].split()))

YTicks = np.arange(0, 1.6, 0.5)
plt.set_yticks(YTicks)
plt.set_yticklabels(['0', '0.5', '1.0', '1.5'], fontsize=7)
plt.yaxis.set_ticks_position( 'none' )
plt.xaxis.set_ticks_position( 'none' )


plt.set_xticks(index)
plt.set_xticklabels(['nqueens', 'nbody', 'chameleon', 'chaos', 'logging'], rotation=0, fontsize=7)

#print(index)
#print(sanity_check)
plt.bar(index - bar_width, base, bar_width, alpha=opacity, edgecolor='black', 
color=colors[0], hatch=hatches[0], 
label='AutoPersist (Python)')

sanity_check_rects = plt.bar(index, impact, bar_width, edgecolor='black',
alpha=opacity, hatch=hatches[1], 
color=colors[2],
label='UniHeap')

#concurrency_rects = plt.bar(index + bar_width, exploitability, bar_width, edgecolor='black',
#alpha=opacity, hatch=hatches[2], 
#color=colors[2],
#label='UniHeap')

plt.set_axisbelow(True)
plt.yaxis.grid(color='lightgray', linestyle='solid')

#plt.xlabel('')
plt.set_ylabel('Normalized\n Speedup',fontsize=6)
#plt.title('Scores by causes')
#plt.xticks(index + bar_width, ('A', 'B', 'C', 'D'))
handles, labels = plt.get_legend_handles_labels()
#gd = PyPlot.figlegend(handles, labels, #bbox_to_anchor=(0.5, 1.25),
#                prop={'size': 7}, ncol=2, borderaxespad=0, loc='upper center')
#
#gd.draw_frame(False)
lg=plt.legend(prop={'size':6}, ncol=3, loc=2, borderaxespad=0.)
lg.draw_frame(False)



plt.set_ylim((0, 1.5))


PDF.savefig(Figure, bbox_inches='tight')
PDF.close()
#plt.tight_layout()
#plt.show()


==> Figures/python-micro-old.py <==
import numpy as np
import matplotlib as PlotLib
import sys

#PlotLib.rcParams["font.family"] = 'Arial'
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os

# data to plot
n_groups = 4
base = (1, 1, 1, 1)
impact = (1.16, 1.31, 1.12, 1.24)
#exploitability = (2.8, 4.1, 3.18, 4.6, 2.23, 2.83, 3.5)
colors = ['#ff796c', '#fac205', '#6495ED', '#96f97b', '#ffa07a']
hatches = ['///', '', '\\\\', '\\\\', '', '|||', '---', '+++', 'xxx', 'ooo', '\\\\\\', 'ooo', '***']

# create plot
#fig, ax = plt.subplots()
index = np.arange(n_groups)
bar_width = 0.2
opacity = 0.8

figname = "python-micro.pdf"
Figure = PyPlot.figure(figsize=(4,1.3))
PlotLib.rcParams.update({'font.family': 'serif'})
PDF = PdfPages(figname)
plt = PyPlot.subplot(111)
#XTicks = np.arange(len(data[0].split()))
plt.set_xticks(index)
plt.set_xticklabels(['SeqWrite', 'RanWrite', 'SeqRead', 'RanRead'], fontsize=10)

#print(index)
#print(sanity_check)
plt.bar(index - bar_width, base, bar_width, alpha=opacity, edgecolor='black', 
color=colors[0], hatch=hatches[0], 
label='AutoPersist')

sanity_check_rects = plt.bar(index, impact, bar_width, edgecolor='black',
alpha=opacity, hatch=hatches[1], 
color=colors[1],
label='UniHeap')

#concurrency_rects = plt.bar(index + bar_width, exploitability, bar_width, edgecolor='black',
#alpha=opacity, hatch=hatches[2], 
#color=colors[2],
#label='Exploitability')

#plt.xlabel('')
plt.set_ylabel('Average Scores',fontsize=10)
#plt.title('Scores by causes')
#plt.xticks(index + bar_width, ('A', 'B', 'C', 'D'))
handles, labels = plt.get_legend_handles_labels()
gd = PyPlot.figlegend(handles, labels, #bbox_to_anchor=(0.5, 1.15),
                prop={'size': 9}, ncol=3, borderaxespad=0, loc='upper center')
gd.draw_frame(False)


PDF.savefig(Figure, bbox_inches='tight')
PDF.close()
#plt.tight_layout()
#plt.show()


==> Figures/python-micro.py <==
import numpy as np
import matplotlib as PlotLib
import sys

#PlotLib.rcParams["font.family"] = 'Arial'
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os

PlotLib.rcParams['hatch.linewidth'] = 0.5

# data to plot
n_groups = 4
base = (1, 1, 1, 1)
impact = (1.08, 1.31, 1.01, 1.12)
exploitability = (5.7, 6.2, 7.5)
#colors = ['limegreen', '#ff796c', '#fac205', '#6495ED', '#96f97b', '#ffa07a']
colors = ['#ff796c', '#fac205', '#95d0fc', '#96f97b']

hatches = ['', '\\\\', '////', '\\\\', '', '|||', '---', '+++', 'xxx', 'ooo', '\\\\\\', 'ooo', '***']

# create plot
#fig, ax = plt.subplots()
index = np.arange(n_groups)
bar_width = 0.13
opacity = 0.8

figname = "python-micro.pdf"
Figure = PyPlot.figure(figsize=(3.5,0.7))
PlotLib.rcParams.update({'font.family': 'serif'})
PDF = PdfPages(figname)
plt = PyPlot.subplot(111)
#XTicks = np.arange(len(data[0].split()))

YTicks = np.arange(0, 1.7, 0.3)
plt.set_yticks(YTicks)
plt.yaxis.set_ticks_position( 'none' )
plt.set_yticklabels(['0', '0.3', '0.6', '0.9', '1.2', '1.5'], fontsize=6)


plt.set_xticks(index)
plt.set_xticklabels(['SeqWrite', 'RanWrite', 'SeqRead', 'RanRead'], fontsize=6)
plt.xaxis.set_ticks_position( 'none' )

#print(index)
#print(sanity_check)
plt.bar(index - bar_width, base, bar_width, alpha=opacity, edgecolor='black', 
color=colors[0], hatch=hatches[0], 
label='AutoPersist (Python)')

sanity_check_rects = plt.bar(index, impact, bar_width, edgecolor='black',
alpha=opacity, hatch=hatches[1], 
color=colors[2],
label='UniHeap')

#concurrency_rects = plt.bar(index + bar_width, exploitability, bar_width, edgecolor='black',
#alpha=opacity, hatch=hatches[2], 
#color=colors[2],
#label='Networked')

plt.set_axisbelow(True)
plt.yaxis.grid(color='lightgray', linestyle='solid')

#plt.xlabel('')
plt.set_ylabel('Normalized TPS',fontsize=6)
#plt.title('Scores by causes')
#plt.xticks(index + bar_width, ('A', 'B', 'C', 'D'))
handles, labels = plt.get_legend_handles_labels()
#gd = PyPlot.figlegend(handles, labels, bbox_to_anchor=(0.5, 1.25),
#                prop={'size': 7}, ncol=2, borderaxespad=0, loc='upper center')

#gd.draw_frame(False)

lg=plt.legend(prop={'size':6}, ncol=3, loc=2, borderaxespad=0.)
lg.draw_frame(False)



plt.set_ylim((0, 1.7))


PDF.savefig(Figure, bbox_inches='tight')
PDF.close()
#plt.tight_layout()
#plt.show()


==> Figures/scalability.py <==
import numpy as np
import matplotlib as PlotLib
import sys

#PlotLib.rcParams["font.family"] = 'Arial'
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os

PlotLib.rcParams['hatch.linewidth'] = 0.5

# data to plot
n_groups = 5
base = (1, 1, 1, 1, 1)
base2 = (1.48, 1.52, 1.63, 1.35, 1.76)
base4 = (1.77, 2.15, 2.84, 2.42, 2.09)
base6 = (2.07, 2.64, 3.1, 3.2, 2.33)
base8 = (2.4, 2.91, 3.37, 3.4, 2.84)
#colors = ['limegreen', '#ff796c', 'royalblue', '#6495ED', '#96f97b', '#ffa07a']
colors = ['#ff796c', '#fac205', '#95d0fc', '#96f97b', '#ffa07a']

hatches = ['', '\\\\\\', '////', '\\\\', '----', '|||', '---', '+++', 'xxx', 'ooo', '\\\\\\', 'ooo', '***']

# create plot
#fig, ax = plt.subplots()
index = np.arange(n_groups)
bar_width = 0.1
opacity = 0.8

figname = "scalability.pdf"
Figure = PyPlot.figure(figsize=(3.5,0.7))
PlotLib.rcParams.update({'font.family': 'serif'})
PDF = PdfPages(figname)
plt = PyPlot.subplot(111)
#XTicks = np.arange(len(data[0].split()))

YTicks = np.arange(0, 6.1, 1)
plt.set_yticks(YTicks)
plt.set_yticklabels(['0', '1', '2', '3', '4', '5'], fontsize=7)
plt.yaxis.set_ticks_position( 'none' )
plt.xaxis.set_ticks_position( 'none' )


plt.set_xticks(index)
plt.set_xticklabels(['A', 'B', 'C', 'D', 'F'], fontsize=7)

#print(index)
#print(sanity_check)
plt.bar(index - 2*bar_width, base, bar_width, alpha=opacity, edgecolor='black', 
color=colors[0], hatch=hatches[0], 
label='1 Runtime')

sanity_check_rects = plt.bar(index - bar_width, base2, bar_width, edgecolor='black',
alpha=opacity, hatch=hatches[1], 
color=colors[2],
label='2 Runtimes')

concurrency_rects = plt.bar(index, base4, bar_width, edgecolor='black',
alpha=opacity, hatch=hatches[2], 
color=colors[3],
label='4 Runtimes')

concurrency_rects1 = plt.bar(index + bar_width, base6, bar_width, edgecolor='black',
alpha=opacity, hatch=hatches[3], 
color=colors[1],
label='6 Runtimes')


concurrency_rects2 = plt.bar(index + 2 * bar_width, base8, bar_width, edgecolor='black',
alpha=opacity, hatch=hatches[4], 
color=colors[4],
label='8 Runtimes')

plt.set_axisbelow(True)
plt.yaxis.grid(color='lightgray', linestyle='solid')

#plt.xlabel('')
plt.set_ylabel('Normalized TPS',fontsize=6)
#plt.title('Scores by causes')
#plt.xticks(index + bar_width, ('A', 'B', 'C', 'D'))
handles, labels = plt.get_legend_handles_labels()
#gd = PyPlot.figlegend(handles, labels, bbox_to_anchor=(0.5, 1.35),
#                prop={'size': 7}, ncol=3, borderaxespad=0, loc='upper center')
#
#gd.draw_frame(False)
lg=plt.legend(prop={'size':6}, ncol=3, loc=2, borderaxespad=0.)
lg.draw_frame(False)


plt.set_ylim((0, 6))


PDF.savefig(Figure, bbox_inches='tight')
PDF.close()
#plt.tight_layout()
#plt.show()


==> Figures/sharing.py <==
import numpy as np
import matplotlib as PlotLib
import sys

#PlotLib.rcParams["font.family"] = 'Arial'
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os

PlotLib.rcParams['hatch.linewidth'] = 0.5

# data to plot
n_groups = 4
base = (1, 1, 1, 1)
impact = (3.02, 2.88, 2.54, 2.3)
exploitability = (3.50, 3.36, 3.24, 2.9)
#colors = ['limegreen', '#ff796c', 'royalblue', '#6495ED', '#96f97b', '#ffa07a']
colors = ['#ff796c', '#fac205', '#95d0fc', '#96f97b']

hatches = ['', '\\\\\\', '////', '\\\\', '', '|||', '---', '+++', 'xxx', 'ooo', '\\\\\\', 'ooo', '***']

# create plot
#fig, ax = plt.subplots()
index = np.arange(n_groups)
bar_width = 0.13
opacity = 0.8

figname = "sharing.pdf"
Figure = PyPlot.figure(figsize=(3.5,0.7))
PlotLib.rcParams.update({'font.family': 'serif'})
PDF = PdfPages(figname)
plt = PyPlot.subplot(111)
#XTicks = np.arange(len(data[0].split()))

YTicks = np.arange(0, 5.1, 1)
plt.set_yticks(YTicks)
plt.set_yticklabels(['0', '1', '2', '3', '4', '5'], fontsize=7)
plt.yaxis.set_ticks_position( 'none' )

plt.set_xticks(index)
plt.set_xticklabels(['128 B', '256 B', '512 B', '1 KB'], fontsize=7)
plt.xaxis.set_ticks_position( 'none' )

#print(index)
#print(sanity_check)
plt.bar(index - bar_width, base, bar_width, alpha=opacity, edgecolor='black', 
color=colors[0], hatch=hatches[0], 
label='Thrift')

sanity_check_rects = plt.bar(index, impact, bar_width, edgecolor='black',
alpha=opacity, hatch=hatches[1], 
color=colors[2],
label='SharedMem')

concurrency_rects = plt.bar(index + bar_width, exploitability, bar_width, edgecolor='black',
alpha=opacity, hatch=hatches[2], 
color=colors[3],
label='UniHeap')

plt.set_axisbelow(True)
plt.yaxis.grid(color='lightgray', linestyle='solid')

#plt.xlabel('')
plt.set_ylabel('Normalized\n Speedup',fontsize=6)
#plt.title('Scores by causes')
#plt.xticks(index + bar_width, ('A', 'B', 'C', 'D'))
handles, labels = plt.get_legend_handles_labels()
#gd = PyPlot.figlegend(handles, labels, bbox_to_anchor=(0.5, 1.25),
#                prop={'size': 7}, ncol=3, borderaxespad=0, loc='upper center')
#
#gd.draw_frame(False)
lg=plt.legend(prop={'size':6}, ncol=3, loc=2, borderaxespad=0.)
lg.draw_frame(False)



plt.set_ylim((0, 5))


PDF.savefig(Figure, bbox_inches='tight')
PDF.close()
#plt.tight_layout()
#plt.show()


==> Figures/ycsb-app.py <==
import numpy as np
import matplotlib as PlotLib
import sys

#PlotLib.rcParams["font.family"] = 'Arial'
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os

PlotLib.rcParams['hatch.linewidth'] = 0.5

# data to plot
n_groups = 5
base = (1, 1, 1, 1, 1)
impact = (1.82, 1.13, 1.0, 3.75, 1.76)
exploitability = (2.3, 1.07, 0.94, 3.86, 1.89)
#colors = ['limegreen', '#ff796c', 'royalblue', '#6495ED', '#96f97b', '#ffa07a']
colors = ['#ff796c', '#fac205', '#95d0fc', '#96f97b']

hatches = ['', '\\\\\\', '////', '\\\\', '', '|||', '---', '+++', 'xxx', 'ooo', '\\\\\\', 'ooo', '***']

# create plot
#fig, ax = plt.subplots()
index = np.arange(n_groups)
bar_width = 0.15
opacity = 0.8

figname = "ycsb-app.pdf"
Figure = PyPlot.figure(figsize=(3.5,0.7))
PlotLib.rcParams.update({'font.family': 'serif'})
PDF = PdfPages(figname)
plt = PyPlot.subplot(111)
#XTicks = np.arange(len(data[0].split()))

YTicks = np.arange(0, 4.1, 1)
plt.set_yticks(YTicks)
plt.set_yticklabels(['0', '1', '2', '3', '4'], fontsize=7)

plt.yaxis.set_ticks_position( 'none' )


plt.set_xticks(index)
plt.set_xticklabels(['A', 'B', 'C', 'D', 'F'], fontsize=7)
plt.xaxis.set_ticks_position( 'none' )


#print(index)
#print(sanity_check)
plt.bar(index - bar_width, base, bar_width, alpha=opacity, edgecolor='black', 
color=colors[0], hatch=hatches[0], 
label='ManualPersist')

sanity_check_rects = plt.bar(index, impact, bar_width, edgecolor='black',
alpha=opacity, hatch=hatches[1], 
color=colors[2],
label='AutoPersist')

concurrency_rects = plt.bar(index + bar_width, exploitability, bar_width, edgecolor='black',
alpha=opacity, hatch=hatches[2], 
color=colors[3],
label='UniHeap')

plt.set_axisbelow(True)
plt.yaxis.grid(color='lightgray', linestyle='solid')

#plt.xlabel('')
plt.set_ylabel('Normalized TPS',fontsize=5.5)
#plt.title('Scores by causes')
#plt.xticks(index + bar_width, ('A', 'B', 'C', 'D'))
handles, labels = plt.get_legend_handles_labels()
#gd = PyPlot.figlegend(handles, labels, bbox_to_anchor=(0.5, 1.25),
#                prop={'size': 7}, ncol=3, borderaxespad=0, loc='upper center')
#
#gd.draw_frame(False)

lg=plt.legend(prop={'size':6}, ncol=2, loc=2, borderaxespad=0.)
lg.draw_frame(False)


plt.set_ylim((0, 5))


PDF.savefig(Figure, bbox_inches='tight')
PDF.close()
#plt.tight_layout()
#plt.show()

